Finite-time blowup in the inviscid GOY and Sabra models

For the inviscid GOY and Sabra shell models with zero boundary conditions at the lowest shells, we construct strong solutions with finitely supported initial data whose vorticity amplitudes blow up in the supremum norm in finite time, at the self-similar rate $(T-t)^{-1}$. The blowup is stable under small perturbations of the initial data in the same norm, including complex-valued ones. Guided by the work of Mailybaev, we use a travelling wave of the renormalized equations to obtain blowup in the original variables. We construct such a wave for the equations extended to all integer shells, decaying in both directions. We then show that the dynamics near this wave contract once the directions generated by time-translation and phase symmetries are removed by adjusting the symmetry parameters at each step (a modulation argument). This yields blowup solutions on the positive shells satisfying the original boundary conditions. Computer-assisted interval arithmetic is used to establish the existence of the travelling wave and the contraction estimate needed for the modulation argument.

==> anc/codes/appendix_a/README.md <==
# Numerical data for Appendix A

This directory contains the code and numerical data for Appendix A.
The construction is described in the appendix.

## Running the code

Run the following commands from this directory:

```sh
python -m pip install -r requirements.txt
python approximation.py
```

The script saves `approximation.npz` in the same directory as `approximation.py`, replacing any existing file with that name.
To change the parameters, at the end of `approximation.py`, edit the call to `generate_approximation`.
The values used there are:

| Parameter | Value | Meaning |
|---|---|---|
| `h0` | `1e-4` | Base timestep; the adaptive timestep used in the integration is `h0 / max(1, max(abs(z)))`. |
| `return_tol` | `1e-9` | Relative tolerance for comparing successive profiles in the ell^{2} norm. |
| `boundary_tol` | `1e-9` | Relative boundary threshold used to decide whether to enlarge the interval. |
| `taylor_tol` | `1e-9` | Relative coefficient threshold used to determine the Taylor truncation order. |
| `max_steps` | `2000000` | Maximum number of RK4 steps per integration attempt. |

The computations use NumPy double-precision arithmetic. This is a numerical search, we do not claim any rigorous error bounds here.

After regenerating `approximation.npz`, rerun `prepare_data.py` and `verify_orbit.py` (and optionally `plot_orbit.py` to regenerate the figure used in the LaTeX code) in `../section_2`, then run `verify_contraction.py` in `../section_3`.

## Output

The file `approximation.npz` contains:

- `I`: the two integer endpoints of the final shell interval.
- `K`: the Taylor truncation order.
- `delta`: the approximate relative period.
- `a`: the Taylor coefficients, with shape `(I[1]-I[0]+1, K+1)`.

The entry `a[i, k]` represents a_{I[0]+i}^{(k)} in the manuscript.
The shell indices have been shifted by an integer so that the weighted center of this initial profile lies in `[0, 1)`.

The data can be loaded as follows:

```python
import numpy as np

with np.load("approximation.npz", allow_pickle=False) as data:
    I = tuple(data["I"])
    K = int(data["K"])
    delta = float(data["delta"])
    a = data["a"]
```

==> anc/codes/appendix_a/approximation.py <==
# Numerical data for Appendix A

import numpy as np
from pathlib import Path
from time import perf_counter

def N(z):
    """
    Compute the array $N_{real}(z)$ from the input array $z$. 
    Values of z outside the index range of the input array are taken to be zero.
    N_{real}(z)_{n} = 2z_{n-1}z_{n-2}+z_{n+1}z_{n-1}/2-z_{n+2}z_{n+1}/4.
    """
    result = np.zeros_like(z)
    result[2:] += 2.0 * z[1:-1] * z[0:-2]
    result[1:-1] += z[2:] * z[0:-2] / 2.0
    result[:-2] -= z[2:] * z[1:-1] / 4.0
    return result

def rk4_step(z, dt):
    """
    One step of classical RK4.
    """
    k1 = N(z)
    k2 = N(z + dt * k1 / 2.0)
    k3 = N(z + dt * k2 / 2.0)
    k4 = N(z + dt * k3)
    return z + dt * (k1 + 2 * k2 + 2 * k3 + k4) / 6.0

def weighted_center(z, n):
    """
    Center of squared mass.
    n is the array of shell indices, e.g. [-10, -9, ..., 9, 10],
    and z is the value at these shell indices.
    """
    weights = (z / np.max(np.abs(z))) ** 2
    return float(np.dot(n, weights) / np.sum(weights))

def check_boundary_small(values, boundary_tol):
    """
    Check if the finite interval $I$ is enough to contain the numerical support of the data.
    Return two flags indicating whether the left or right boundary values are too large.
    """
    threshold = boundary_tol * np.max(np.abs(values))
    left_small = np.max(np.abs(values[0:2])) >= threshold
    right_small = np.max(np.abs(values[-2:])) >= threshold
    return bool(left_small), bool(right_small)

def enlarge_interval(I, is_boundary_small):
    """
    Double only the endpoint(s) of $I$ whose boundary check failed.
    """
    (I_left, I_right) = I
    return (2 * I_left if is_boundary_small[0] else I_left,
            2 * I_right if is_boundary_small[1] else I_right)

def compare_profiles(z_l, z_r):
    """
    Return the amplitude growth A = ||z_r||_2 / ||z_l||_2 
    and the relative return error.
    """
    
    scale_z_l, scale_z_r = np.max(np.abs(z_l)), np.max(np.abs(z_r))
    z_l_renorm, z_r_renorm = z_l / scale_z_l, z_r / scale_z_r
    ratio = np.linalg.norm(z_r_renorm) / np.linalg.norm(z_l_renorm)
    A = (scale_z_r / scale_z_l) * ratio

    difference = np.r_[0.0, z_l_renorm] - np.r_[z_r_renorm / ratio, 0.0]
    relative_error = np.linalg.norm(difference) / np.linalg.norm(z_l_renorm)
    return float(A), float(relative_error)

def integrate(I, h0, return_tol, boundary_tol, max_steps):
    """
    Using finite interval $I$, solve using RK4.
    Return a candidate, or the sides of $I$ requiring expansion.
    """
    n = np.arange(I[0], I[1] + 1)
    z = np.zeros(len(n))
    z[-I[0]] = z[1 - I[0]] = 1.0
    z_l = z.copy()
    target = weighted_center(z_l, n) + 1
    T = 0.0
    crossings = []

    for step in range(1, max_steps + 1):
        is_boundary_small = check_boundary_small(z, boundary_tol)
        if is_boundary_small[0] or is_boundary_small[1]:
            return None, is_boundary_small
        dt = h0 / max(1.0, np.max(np.abs(z)))
        z_r = rk4_step(z, dt)
        if not np.isfinite(z_r).all():
            raise ArithmeticError("The RK4 step overflowed; choose a smaller h0.")
        is_boundary_small = check_boundary_small(z_r, boundary_tol)
        if is_boundary_small[0] or is_boundary_small[1]:
            return None, is_boundary_small

        c_r = weighted_center(z_r, n)
        if c_r < target:
            T += dt
            z = z_r
        else:
            # Roll back to z and take one step over the interpolated duration.
            c_l = weighted_center(z, n)
            dt *= (target - c_l) / (c_r - c_l)
            z_r = rk4_step(z, dt)
            if not np.isfinite(z_r).all():
                raise ArithmeticError("The interpolated RK4 step overflowed.")
            is_boundary_small = check_boundary_small(z_r, boundary_tol)
            if is_boundary_small[0] or is_boundary_small[1]:
                return None, is_boundary_small
            T += dt
            A, relative_error = compare_profiles(z_l, z_r)
            c_r = weighted_center(z_r, n)
            crossings.append({"center": c_r, "A": A, "relative_error": relative_error,
                              "interpolation_error": c_r - target})
            if len(crossings) % 10 == 0 or relative_error < return_tol:
                print(f"  return {len(crossings)}: relative error = {relative_error:.6g}",
                      flush=True)
            if A > 1 and relative_error < return_tol:
                delta = float(np.log(A))
                a0 = (A / (A - 1)) * T * z_l
                return {"delta": delta, "a0": a0, "A": A, "T": T,
                        "steps": step, "crossings": crossings}, (False, False)
            z_l = z_r.copy()
            target = c_r + 1
            T = 0.0
            z = z_r

    raise RuntimeError("No return was accepted within max_steps.")

def taylor_coefficients(delta, a0, taylor_tol=1e-9, max_degree=512):
    """
    Compute the Taylor coefficients a^{(k)} using a^{(0)}.
    Stop at the first k >= 1 with
    ||a^{(k)}||_{inf} / ||a^{(0)}||_{inf} <= taylor_tol.
    """
    
    # Arrays of Taylor coefficients have Taylor index first and shell index second.
    # This will be transposed later.
    # At this point, a_{I[0]+i}^{(k)} corresponds to a[k][i].

    a = [np.array(a0, dtype=float, copy=True)]
    k = 0
    while k < max_degree:
        nonlinear = np.zeros(len(a0))
        for j in range(k + 1):
            u, v = a[j], a[k - j]
            nonlinear[2:] += 2.0 * u[1:-1] * v[0:-2]
            nonlinear[1:-1] += u[2:] * v[0:-2] / 2.0
            nonlinear[0:-2] -= u[2:] * v[1:-1] / 4.0
        a.append(delta / (k + 1) * (nonlinear - a[k]))
        k += 1

        if not np.isfinite(a[k]).all():
            raise ArithmeticError("The Taylor coefficients overflowed.")
        if np.max(np.abs(a[k])) <= taylor_tol * np.max(np.abs(a[0])):
            # Transpose a so that it has shell index first and Taylor index second.
            return np.asarray(a).T
        
    raise RuntimeError("The requested Taylor truncation exceeds max_degree.")

def generate_approximation(h0=1e-4, return_tol=1e-9, boundary_tol=1e-9,
                           taylor_tol=1e-9, max_steps=2000000,
                           max_degree=512, max_restarts=15):
    """
    Return (I, K, delta, a), with the center of a^{(0)} in [0, 1).

    Start on I = [-2, 2]. After boundary failure, double the offending
    endpoint(s) and restart from z_{0}=z_{1}=1 at t=0.
    Output I is the final pair of endpoints AFTER integer shell
    relabeling; a[i, k] corresponds to shell I[0]+i and Taylor degree k.
    """

    I = (-2, 2)
    for attempt in range(max_restarts + 1):
        print(f"Start from t=0 on I={I}", flush=True)
        candidate, is_boundary_small = integrate(I, h0, return_tol, boundary_tol, max_steps)
        if candidate is None:
            print(f"  restart: trajectory boundary, left={is_boundary_small[0]}, " f"right={is_boundary_small[1]}", flush=True)
            I = enlarge_interval(I, is_boundary_small)
            continue
        else:
            a = taylor_coefficients(candidate["delta"], candidate["a0"], taylor_tol=taylor_tol, max_degree=max_degree)
            is_boundary_small = check_boundary_small(a, boundary_tol)

            if is_boundary_small[0] or is_boundary_small[1]:
                print(f"  restart: Taylor coefficient boundary, left={is_boundary_small[0]}, " f"right={is_boundary_small[1]}", flush=True)
                I = enlarge_interval(I, is_boundary_small)
                continue

        n = np.arange(I[0], I[1] + 1)
        shift = int(np.floor(weighted_center(a[:, 0], n)))
        I = (I[0] - shift, I[1] - shift)
        K, delta = a.shape[1] - 1, candidate["delta"]
        return I, K, delta, a

    raise RuntimeError("Too many interval expansions; use larger max_restarts.")

if __name__ == "__main__":
    start = perf_counter()

    I, K, delta, a = generate_approximation(
        h0=1e-4,
        return_tol=1e-9,
        boundary_tol=1e-9,
        taylor_tol=1e-9,
        max_steps=2000000
    )
    # codes/appendix_a
    directory = Path(__file__).resolve().parent
    np.savez_compressed(directory / "approximation.npz", I=np.array(I), K=K, delta=delta, a=a)
    
    elapsed = perf_counter() - start

    print(f"I = {I}, K = {K}, delta = {delta:.17g}")
    print(f"Approximation time, including saving: {elapsed:.6f} seconds")

==> anc/codes/appendix_a/requirements.txt <==
numpy==2.4.6

==> anc/codes/section_2/README.md <==
# Computer-assisted verification for Section 2

This directory contains the code and data for the computer-assisted verification in Section 2. 
The formulas and verification steps are described in the paper.

## Running the code

Run the following commands from this directory to verify the supplied `data.npz` and approximation:

```sh
python -m pip install -r requirements.txt
python verify_orbit.py
```

To regenerate the data and verify them, run:

```sh
python prepare_data.py
python verify_orbit.py
```

`prepare_data.py` replaces `data.npz`. Regeneration is required after changing the approximation or the preparation parameters.

The function `prepare_data` computes and returns the unit tangent `q` and the matrices `J` and `A_fin` using ordinary floating-point arithmetic.
The matrix basis is `(1,0)`, followed by `(0,e_nk)`, ordered first by shell index and then by Taylor degree.

The `__main__` block sets the parameters, reads the Appendix A approximation, and saves the three returned quantities and `rho`, `L`, `U`, `S`, and `ell0` in `data.npz`.
`data.npz` also stores `approximation_file = "../appendix_a/approximation.npz"`.
The function `read_data` resolves this path relative to `data.npz` and reads `I`, `K`, `delta`, and `a` from that file; they are not duplicated in `data.npz`.
If the approximation changes, run `prepare_data.py` again before verification.

`verify_orbit.py` verifies the inequalities using interval arithmetic and writes the upper bounds, prescribed constants, and times to `results_orbit.txt`. 
The report ends with `All inequalities verified.` on success.

To edit the parameters, change the values in the `__main__` block of `prepare_data.py`.
To edit the prescribed bounds, radius, or working precision, change the values in the `__main__` block of `verify_orbit.py`.

## Plotting the travelling wave

From this directory, run:

```sh
python -m pip install -r requirements.txt
python plot_orbit.py
```

The script reads the coefficients overline{a}_{n}^{(k)} from `../appendix_a/approximation.npz` and saves `bilateral_profile.png` in this directory.

==> anc/codes/section_2/plot_orbit.py <==
# Plot of the travelling wave for Section 2.

from pathlib import Path
import numpy as np
import matplotlib.pyplot as plt

def plot_orbit(a, I, figure_save_directory):
    """
    Plot the approximate travelling wave $(overline{Z}(tau))_{n}$ over 
    n-tau/overline{delta}.
    """
    n = np.arange(I[0], I[1] + 1)
    # theta = tau/delta.
    theta = np.linspace(0.0, 1.0, 10001)
    fig, ax = plt.subplots(figsize=(6, 3))

    for i in range(I[1] - I[0] + 1):
        # a[i] contains overline{a}_{n[i]}^{(k)} for all k
        profile = np.polynomial.polynomial.polyval(theta, a[i])
        ax.plot(n[i] - theta, profile, color="teal")

    # Mark the values at \tau=0.
    ax.plot(n, a[:, 0], "o", markeredgecolor="teal", markersize=3, markerfacecolor="white")
    ax.set_xlim(-12.5, 7.5)
    ax.set_ylim(-0.05, 0.8)
    ax.set_xticks([-12, -9, -6, -3, 0, 3, 6])
    ax.set_yticks([0.0, 0.2, 0.4, 0.6, 0.8])
    ax.set_xlabel(r"$n-\frac{\tau}{\delta^{(\ast)}}$")
    ax.set_ylabel("Profile amplitude")
    ax.spines[["top", "right"]].set_visible(False)
    fig.tight_layout()
    fig.savefig(figure_save_directory / "bilateral_profile.png", dpi=220)
    plt.close(fig)

if __name__ == "__main__":
    # codes/section_2
    directory = Path(__file__).resolve().parent
    with np.load(directory.parent / "appendix_a" / "approximation.npz") as data:
        plot_orbit(data["a"], data["I"], directory)


==> anc/codes/section_2/prepare_data.py <==
# Numerical data for the computer-assisted verification in Section 2.

from pathlib import Path
import numpy as np
from time import perf_counter

def Q(u, v):
    """
    Compute the symmetric bilinear map Q(u, v).
    Values outside the index range of the input arrays are taken to be zero.
    """
    result = np.zeros_like(u)
    result[2:] += u[1:-1] * v[0:-2] + v[1:-1] * u[0:-2]
    result[1:-1] += (u[2:] * v[0:-2] + v[2:] * u[0:-2]) / 4.0
    result[0:-2] -= (u[2:] * v[1:-1] + v[2:] * u[1:-1]) / 8.0
    return result

def finite_inverse(y, delta, K):
    """
    Compute the coordinates of h=L_{0}^{-1}y through Taylor degree K,
    where y is finitely supported.
    y[n, k] denotes $y_{n}^{(k)}$.
    """

    # y_{n}^{(k)}=0 if k>M
    M = y.shape[1] - 1

    h = np.zeros((len(y), K + 1))

    # Compute h_{n}^{(0)} = e^{-\overline{\delta}} h_{n+1}^{(0)} + (summand with j=0)
    h[:, 0] = -y[:, 0]
    for ell in range(1, M + 1):
        # Sum \frac{\ell! (-\delta)^{j}}{(\ell+j)!} for j=0,...,39.
        partial_sum = 1.0
        term = 1.0
        for j in range(1, 40):
            term *= (-delta) / (ell + j)
            partial_sum += term
        h[0:-1, 0] += partial_sum * y[1:, ell]

    for n in range(len(y) - 2, -1, -1):
        h[n, 0] += np.exp(-delta) * h[n + 1, 0]

    # Compute h_{n}^{(k)} = -\frac{\delta}{k} h_{n}^{(k-1)} + y_{n}^{(k)}.
    for k in range(1, K + 1):
        if k <= M:
            h[:, k] = y[:, k] - delta / k * h[:, k - 1]
        else:
            h[:, k] = -delta / k * h[:, k - 1]

    return h

def prepare_data(delta, a, I, K, rho, L, U, S):
    """
    Compute and return q, J, and A_fin for Section 2.
    The matrices use the basis (1, 0), followed by (0, e_{n,k}), ordered
    first by L <= n <= U and then by 0 <= k <= K.
    ((L, 0), (L, 1), ..., (L, K), (L+1, 0), ..., (L+1, K), ..., (U, K))
    """

    # \overline{J} approximates PDG(\overline{x})|_{PX}
    dimension_P = 1 + (U - L + 1) * (K + 1)
    J = np.zeros((dimension_P, dimension_P))

    # The zeroth column of J corresponds to period input
    # This should be P(0, L_{0}^{-1}y_{\delta}).
    # y_{\delta} is supported in $[I[0]-2, I[1]+2] \times [0, 2K+1]$,
    # which is $\mathcal{S} \times [0, 2K+1]$.
     
    n_min, n_max = S
    n = np.arange(n_min, n_max + 1)
    a_extended = np.zeros((len(n), K + 1))
    # Note that $I=[I[0], I[1]]$ is contained in $\mathcal{S}=[n_min, n_max]$.
    # a_extended is the zero extension of a to $\mathcal{S}$.
    a_extended[I[0] - n_min:I[1] - n_min + 1] = a

    # q is the normalization of $N(a^{(0)})-a^{(0)}$.
    a0 = a_extended[:, 0]
    tangent = (Q(a0, a0) - a0)[L - n_min:U - n_min + 1]
    if np.linalg.norm(tangent) == 0:
        raise ValueError("The approximate tangent q is zero on [L, U].")
    q = tangent / np.linalg.norm(tangent)

    # Compute y_{\delta}.
    y_delta = np.zeros((len(n), 2 * K + 2))
    for k in range(1, 2 * K + 2):
        if k - 1 <= K:
            y_delta[:, k] = a_extended[:, k-1]
        for j in range(max(0, k - 1 - K), min(K, k - 1) + 1):
            y_delta[:, k] -= Q(a_extended[:, j], a_extended[:, k - 1 - j])
        y_delta[:, k] /= k

    # Compute L_{0}^{-1}y_{\delta} =: h_{\delta}
    h_delta = finite_inverse(y_delta, delta, K)

    # The matrix entries are with respect to the normalized basis.
    numerical_weights = np.zeros((U - L + 1, K + 1))
    for m in range(L, U + 1):
        for k in range(K + 1):
            numerical_weights[m - L, k] = rho ** k

    J[1:, 0] = (numerical_weights * h_delta[L - n_min: U - n_min + 1]).ravel()

    # The remaining columns of $J$ correspond to $e_{m, \ell}$ with $m \in [L, U], \ell \in [0, K]$.
    # The phase component may be nonzero, and
    # the coefficient component is e_{m, \ell} + L_{0}^{-1}y_{m, \ell}.
    
    for m in range(L, U + 1):
        # one_m stores \mathbf{1}_{\{m\}}.
        one_m = np.zeros(len(n))
        one_m[m - n_min] = 1.0
        for ell in range(K + 1):
            # index of $e_{m, \ell}$ in the basis of $PX$
            column = 1 + (m - L) * (K + 1) + ell
            
            # y_{m, \ell} is supported in $[m-2, m+2] \times [\ell+1, \ell+K+1]$,
            # which is contained in $\mathcal{S} \times [0, 2K+1]$.
            y_m_ell = np.zeros((len(n), 2 * K + 2))
            for j in range(K + 1):
                k = ell + j + 1
                y_m_ell[:, k] = -2.0 * delta / k * rho ** (-ell) * Q(a_extended[:, j], one_m)

            # Compute L_{0}^{-1}y_{m, \ell} =: h_{m, \ell}
            h_m_ell = finite_inverse(y_m_ell, delta, K)
            
            J[1:, column] = (numerical_weights * h_m_ell[L - n_min: U - n_min + 1]).ravel()
            J[column, column] += 1.0

            # There is a phase component when $\ell=0$
            if ell == 0:
                J[0, column] = q[m - L] * rho ** (-ell) 

    # $A_{\mathrm{fin}}$ is the numerical inverse of $\overline{J}$.
    A_fin = np.linalg.inv(J)

    return q, J, A_fin

if __name__ == "__main__":
    start = perf_counter()

    L = -20
    U = 8
    S = (-53, 23)
    ell0 = 39

    # Store the weight \rho as integer (numerator, denominator) pairs.
    rho_ratio = (101, 100)
    rho = rho_ratio[0] / rho_ratio[1]

    # codes/section_2
    directory = Path(__file__).resolve().parent
    approximation_file = "../appendix_a/approximation.npz"
    # codes/appendix_a/approximation.npz
    approximation_path = directory / approximation_file

    with np.load(approximation_path) as approximation:
        I = tuple(int(n) for n in approximation["I"])
        K = int(approximation["K"])
        delta = float(approximation["delta"])
        a = approximation["a"]

    q, J, A_fin = prepare_data(delta, a, I, K, rho, L, U, S)

    # Save q, J, A_fin and the parameters in data.npz.
    # Store a relative path to the Appendix A file, without copying I, K, delta, or a.
    data = dict(q=q, J=J, A_fin=A_fin,
                rho=rho_ratio, L=L, U=U, S=S, ell0=ell0,
                approximation_file=approximation_file)
    np.savez_compressed(directory / "data.npz", **data)
    elapsed = perf_counter() - start

    print(f"I = {I}, K = {K}, delta = {delta:.17g}")
    print(f"L = {L}, U = {U}, ell0 = {ell0}, matrix dimension = {J.shape[0]}")
    print(f"Preparation time, including input and saving: {elapsed:.6f} seconds")

==> anc/codes/section_2/requirements.txt <==
numpy==2.4.6
python-flint==0.9.0
matplotlib==3.11.2


==> anc/codes/section_2/results_orbit.txt <==
precision = 64 bits
Python 3.11.9, NumPy 2.4.6, python-flint 0.9.0
I = (-51, 21), K = 19, L = -20, U = 8
delta <= 0.49840771506392201
ell_0 = 39, dim(PX) = 581
check_parameters: verified
check_z1_inv: 6.800266425E-15 <= 1e-13: verified
check_z0: 5.856251588E-7 <= 1e-6: verified
check_z2_z3: 3137.681529 <= 3200, 259.5383611 <= 260: verified
check_z1_app: 0.5109487143 <= 0.52: verified
check_radius: verified
r = 1e-5
Run times (seconds):
  check_parameters: 0.000233
  check_z1_inv: 1.119957
  check_z0: 0.287735
  check_z2_z3: 0.141372
  check_z1_app: 82.804335
  check_radius: 0.000240
  total, including input: 85.249332
All inequalities verified.


==> anc/codes/section_2/verify_orbit.py <==
# Interval arithmetic verification for Section 2.

from decimal import Decimal, ROUND_CEILING, localcontext
from pathlib import Path
from time import perf_counter
import platform
import numpy as np
import flint
from flint import arb, arb_mat, ctx

if not __debug__:
    raise RuntimeError("Verification requires assertions. Run Python without -O or -OO and unset PYTHONOPTIMIZE.")

def exact_float(value):
    """
    Return an interval enclosure of the input floating-point value.
    """
    numerator, denominator = float(value).as_integer_ratio()

    return arb(numerator) / arb(denominator)

def read_data(path):
    """
    input: path of data.npz
    Read data.npz and return exact values or interval enclosures.
    """

    # codes/section_2
    directory = Path(path).resolve().parent

    # The output will be 'data', containing all data.
    data = {}

    with np.load(path) as saved:
        # path to codes/appendix_a/approximation.npz
        approximation_path = directory / str(saved["approximation_file"].item())

        data["L"] = int(saved["L"])
        data["U"] = int(saved["U"])
        data["ell0"] = int(saved["ell0"])

        # Represent \mathcal{S} by a range of integers, including both endpoints.
        data["S"] = range(int(saved["S"][0]), int(saved["S"][1]) + 1)

        # \rho will be represented by its interval enclosure
        data["rho"] = arb(int(saved["rho"][0])) / arb(int(saved["rho"][1]))
        
        data["q"] = [exact_float(value) for value in saved["q"]]
        data["J"] = arb_mat([[exact_float(value) for value in row] for row in saved["J"]])
        data["A_fin"] = arb_mat([[exact_float(value) for value in row] for row in saved["A_fin"]])

    with np.load(approximation_path) as approximation:
        data["I"] = (int(approximation["I"][0]), int(approximation["I"][1]))
        data["K"] = int(approximation["K"])
        data["delta"] = exact_float(approximation["delta"])
        data["a"] = [[exact_float(value) for value in row] for row in approximation["a"]]

    # \dim(PX)
    data["dimension"] = 1 + (data["U"] - data["L"] + 1) * (data["K"] + 1)
    
    return data

def coefficient(data, n, k):
    """
    Return a_n^(k), extended by zero outside its support.
    """
    I_left, I_right = data["I"]
    if I_left <= n <= I_right and 0 <= k <= data["K"]:
        return data["a"][n - I_left][k]
    return arb(0)

def coordinate_index(data, n, k):
    """
    The period coordinate has index 0, followed by $e_{n, k}$, 
    ordered first by n and then by k.
    (L, 0), (L, 1), ..., (L, K), (L+1, 0), ..., (L+1, K), ..., (U, K)
    Return the index of $(0, e_{n, k})$ in the basis of $PX$.
    """
    return 1 + (n - data["L"]) * (data["K"] + 1) + k

def matrix_norm(matrix):
    """
    Enclose the induced $ell^{1}$-norm of a finite matrix.
    """
    result = arb(0)
    for j in range(matrix.ncols()):
        column_sum = arb(0)
        for i in range(matrix.nrows()):
            column_sum += abs(matrix[i, j])
        result = result.max(column_sum)
    return result

def check_parameters(data):
    """
    Check the parameter conditions required in the finite estimates.
    """
    assert data["rho"] > 1, "Could not verify rho > 1."
    assert 0 < data["delta"] < 1, "Could not verify 0 < overline{delta} < 1."
    assert data["ell0"] > data["K"], "ell_0 > K does not hold"
    assert data["K"] + 1 > data["rho"] * data["delta"], "Could not verify K+1 > rho delta."
    assert data["S"][0] <= min(data["L"], data["I"][0] - 2), "mathcal{S} is not big enough."
    assert data["S"][-1] >= max(data["U"], data["I"][1] + 2), "mathcal{S} is not big enough."

def check_z1_inv(data, Z1_inv):
    """
    Compute the matrix norm of I - A_{fin} J.
    Return its upper endpoint, and check if this does not exceed the prescribed constant Z1_inv.
    """

    identity = arb_mat(data["dimension"], data["dimension"])
    for i in range(data["dimension"]):
        identity[i, i] = 1
    bound = matrix_norm(identity - data["A_fin"] * data["J"]).upper()
    assert bound <= Z1_inv, "The bound for Z1_inv exceeds the prescribed constant."
    return bound

def check_z0(data, Z0):
    """
    Evaluate ||A|| ||L_0^(-1)|| ||F(delta,a)|| and return an upper endpoint.
    Check if this does not exceed the prescribed constant Z0.
    """

    norm_A = arb(1).max(matrix_norm(data["A_fin"]))
    norm_L0_inverse = ((data["rho"] + 1) * data["delta"]).exp() / (1 - (-data["delta"]).exp()) + (data["rho"] * data["delta"]).exp()

    K = data["K"] 
    # F(delta, a) is supported in [n_min, n_max] \times [0, 2K+1].
    n_min = data["I"][0] - 2
    n_max = data["I"][1] + 2

    # F[n - n_min, k] stores F_{n}^{(k)}.
    F = arb_mat(n_max - n_min + 1, 2 * K + 2)

    # Compute F_{n}^{(0)}.
    for n in range(n_min, n_max + 1):
        F[n - n_min, 0] = -coefficient(data, n, 0)
        for j in range(K + 1):
            F[n - n_min, 0] += coefficient(data, n + 1, j)

    # Compute F_{n}^{(k)} for k \ge 1.
    for n in range(n_min, n_max + 1):
        for k in range(1, 2 * K + 2):
            F[n - n_min, k] = coefficient(data, n, k) + data["delta"] / k * coefficient(data, n, k-1)
            
            nonlinear = arb(0)
            for j in range(k):
                nonlinear += (
                    2 * coefficient(data, n - 1, j)
                      * coefficient(data, n - 2, k-1-j)
                    + coefficient(data, n + 1, j)
                      * coefficient(data, n - 1, k-1-j) / 2
                    - coefficient(data, n + 2, j)
                      * coefficient(data, n + 1, k-1-j) / 4
                )
            F[n - n_min, k] -= (data["delta"] / k * nonlinear)

    # Compute ||F(\delta, a)||_{\ell_{\rho}^{1}}.
    residual_norm = arb(0)
    for n in range(n_min, n_max + 1):
        for k in range(2 * K + 2):
            residual_norm += data["rho"] ** k * abs(F[n - n_min, k])

    bound = (norm_A * norm_L0_inverse * residual_norm).upper()
    assert bound <= Z0, "The bound for Z0 exceeds the prescribed constant."
    return bound

def check_z2_z3(data, Z2, Z3):
    """
    Evaluate the two higher-derivative bounds and return their upper endpoints.
    Check if these do not exceed the prescribed constants Z2, Z3.
    """

    norm_A = arb(1).max(matrix_norm(data["A_fin"]))
    norm_L0_inverse = ((data["rho"] + 1) * data["delta"]).exp() / (1 - (-data["delta"]).exp()) + (data["rho"] * data["delta"]).exp()
    C_Q = arb(11) / 4
    norm_a = arb(0)
    for n in range(data["I"][0], data["I"][1] + 1):
        for k in range(data["K"] + 1):
            norm_a += data["rho"] ** k * abs(coefficient(data, n, k))

    bound2 = (norm_A * norm_L0_inverse * (data["rho"] * (1 + 2 * C_Q * norm_a)).max(2 * data["delta"] * data["rho"] * C_Q)).upper()
    bound3 = (norm_A * norm_L0_inverse * data["rho"] * C_Q).upper()
    assert bound2 <= Z2, "The bound for Z2 exceeds the prescribed constant."
    assert bound3 <= Z3, "The bound for Z3 exceeds the prescribed constant."
    return bound2, bound3

def finite_inverse(data, y, M, n_minus, n_plus):
    """
    Return interval enclosures of P(0, L_{0}^{-1}y) and T(y).
    y is supported in [n_minus, n_plus] times [0, M],
    and has shape (n_plus - n_minus + 1, M + 1).
    y[n-n_minus, k] stores y_{n}^{(k)}, using interval enclosures.
    Parameters must satisfy M >= K, n_minus <= L, n_plus >= U, and M+1 > rho delta.
    """

    rho = data["rho"]
    delta = data["delta"]
    K = data["K"]
    L = data["L"]
    U = data["U"]
    dimension = data["dimension"]

    # This condition is used for the alternating-series enclosures below.
    assert 0 < delta < 1, "Could not verify 0 < delta < 1."
    
    assert M + 1 > rho * delta, "Could not verify M+1 > rho delta."

    # h[n - n_minus, k] stores (L_{0}^{-1}y)_{n}^{(k)}.
    h = arb_mat(n_plus - n_minus + 1, M + 1)
    # We also need h_{n_minus-1}^{(0)}
    h_left = arb(0)

    # Compute h_{n}^{(0)} = e^{-\overline{\delta}} h_{n+1}^{(0)} + (summand with j=0)
    for n in range(n_minus, n_plus + 1):
        h[n - n_minus, 0] = -y[n - n_minus, 0]

    for ell in range(1, M + 1):
        lower_sum = arb(1)
        term = arb(1)
        for j in range(1, 40):
            term *= (-delta) / (ell + j)
            lower_sum += term
        term *= (-delta) / (ell + 40)
        upper_sum = lower_sum + term
        sum_enclosure = lower_sum.lower().union(upper_sum.upper())

        for n in range(n_minus, n_plus):
            h[n - n_minus, 0] += sum_enclosure * y[n + 1 - n_minus, ell]
        h_left += sum_enclosure * y[0, ell]

    for n in range(n_plus - 1, n_minus - 1, -1):
        h[n - n_minus, 0] += (-delta).exp() * h[n + 1 - n_minus, 0]
    h_left += (-delta).exp() * h[0, 0]

    # Compute h_{n}^{(k)} = -\frac{\delta}{k} h_{n}^{(k-1)} + y_{n}^{(k)}.
    for k in range(1, M + 1):
        for n in range(n_minus, n_plus + 1):
            h[n - n_minus, k] = y[n - n_minus, k] - delta / k * h[n - n_minus, k-1]

    # Store P(0,h) in the normalized basis of PX.
    v = arb_mat(dimension, 1)
    for n in range(L, U + 1):
        for k in range(K + 1):
            row = coordinate_index(data, n, k)
            v[row, 0] = data["rho"] ** k * h[n - n_minus, k]

    # First term in T(y)
    T_finite = arb(0)
    for n in range(n_minus, n_plus + 1):
        for k in range(M + 1):
            if n < L or n > U or k > K:
                T_finite += data["rho"] ** k * abs(h[n - n_minus, k])

    # Second term in T(y)
    T_Taylor = arb(0)
    for n in range(n_minus, n_plus + 1):
        T_Taylor += data["rho"] ** M * abs(h[n - n_minus, M])
    T_Taylor *= (rho * delta / (M + 1 - rho * delta))

    # Third term in T(y)
    T_spatial = (rho * delta).exp() / (1 - (-delta).exp()) * abs(h_left)

    return v, T_finite + T_Taylor + T_spatial

def check_z1_app(data, Z1_app):
    """
    Evaluate the period, coefficient, and high-Taylor bounds, 
    and return the upper endpoint of their maximum.
    Check if this does not exceed the prescribed constant Z1_app.
    """

    rho = data["rho"]
    delta = data["delta"]
    K = data["K"]
    L = data["L"]
    U = data["U"]
    dimension = data["dimension"]
    J = data["J"]
    A_fin = data["A_fin"]
    ell0 = data["ell0"]
    
    # Compute y_delta.
    M_delta = 2 * K + 1
    n_minus_delta = min(0, L, data["I"][0] - 2)
    n_plus_delta = max(U, data["I"][1] + 2)
    y_delta = arb_mat(n_plus_delta - n_minus_delta + 1, M_delta + 1)
    for k in range(1, M_delta + 1):
        for n in range(data["I"][0] - 2, data["I"][1] + 3):
            y_delta[n - n_minus_delta, k] = coefficient(data, n, k - 1) / k
            nonlinear = arb(0)
            for j in range(k):
                nonlinear += (
                    2 * coefficient(data, n - 1, j)
                      * coefficient(data, n - 2, k - 1 - j)
                    + coefficient(data, n + 1, j)
                      * coefficient(data, n - 1, k - 1 - j) / 2
                    - coefficient(data, n + 2, j)
                      * coefficient(data, n + 1, k - 1 - j) / 4
                )
            y_delta[n - n_minus_delta, k] -= (nonlinear / k)

    # P(0, L_{0}^{-1}y_{delta}) and T(y_{delta})
    v_delta, T_delta = finite_inverse(data, y_delta, M_delta, n_minus_delta, n_plus_delta)
    
    # Period check: ||A_fin (P(0,L_0^(-1)y_delta) - J(1,0))|| + T(y_delta).
    for i in range(dimension):
        v_delta[i, 0] -= J[i, 0]
    period_bound = matrix_norm(A_fin * v_delta) + T_delta

    # Coefficient checks

    coefficient_bound = arb(0)
    for m in data["S"]:
        for ell in range(ell0):
            n_minus_m_ell = min(0, L, m - 2)
            n_plus_m_ell = max(U, m + 2)
            M_m_ell = ell + K + 1

            # Compute y_{m, ell}.
            y_m_ell = arb_mat(n_plus_m_ell - n_minus_m_ell + 1, M_m_ell + 1)
            for k in range(ell + 1, ell + K + 2):
                y_m_ell[m + 2 - n_minus_m_ell, k] = -2 * delta / k / data["rho"] ** ell * coefficient(data, m + 1, k - 1 - ell)
                y_m_ell[m + 1 - n_minus_m_ell, k] = -2 * delta / k / data["rho"] ** ell * (
                    coefficient(data, m - 1, k - 1 - ell)
                    + coefficient(data, m + 2, k - 1 - ell) / 4
                )
                y_m_ell[m - 1 - n_minus_m_ell, k] = -2 * delta / k / data["rho"] ** ell * (
                    coefficient(data, m - 2, k - 1 - ell) / 4
                    - coefficient(data, m + 1, k - 1 - ell) / 8
                )
                y_m_ell[m - 2 - n_minus_m_ell, k] = 2 * delta / k / data["rho"] ** ell * coefficient(data, m - 1, k - 1 - ell) / 8

            # P(0, L_{0}^{-1}y_{m, \ell}) and T(y_{m, \ell})
            v_m_ell, T_m_ell = finite_inverse(data, y_m_ell, M_m_ell, n_minus_m_ell, n_plus_m_ell)

            # Coefficient check.
            # include q_{m}\mathbf{1}_{\{\ell=0\}} term.
            if L <= m <= U and ell == 0:
                v_m_ell[0, 0] = data["q"][m - L]
            # include I_{PX}P(0, e_{m, \ell}) term.
            if L <= m <= U and ell <= K:
                v_m_ell[coordinate_index(data, m, ell), 0] += 1
                # subtract \overline{J}P(0, e_{m, \ell}).
                for i in range(dimension):
                    v_m_ell[i, 0] -= J[i, coordinate_index(data, m, ell)]

            bound_m_ell = matrix_norm(A_fin * v_m_ell) + T_m_ell
            coefficient_bound = coefficient_bound.max(bound_m_ell)

    # High-Taylor checks

    high_bound = arb(0)
    for m in data["S"]:
        M_m_ell0 = ell0 + K + 1
        n_minus_m_ell0 = min(0, L, m - 2)
        n_plus_m_ell0 = max(U, m + 2)

        # Compute y_{m, \ell_{0}}.
        y_m_ell0 = arb_mat(n_plus_m_ell0 - n_minus_m_ell0 + 1, M_m_ell0 + 1)
        for k in range(ell0 + 1, ell0 + K + 2):
            y_m_ell0[m + 2 - n_minus_m_ell0, k] = -2 * delta / k / data["rho"] ** ell0 * coefficient(data, m + 1, k - 1 - ell0)
            y_m_ell0[m + 1 - n_minus_m_ell0, k] = -2 * delta / k / data["rho"] ** ell0 * (
                coefficient(data, m - 1, k - 1 - ell0)
                + coefficient(data, m + 2, k - 1 - ell0) / 4
            )
            y_m_ell0[m - 1 - n_minus_m_ell0, k] = -2 * delta / k / data["rho"] ** ell0 * (
                coefficient(data, m - 2, k - 1 - ell0) / 4
                - coefficient(data, m + 1, k - 1 - ell0) / 8
            )
            y_m_ell0[m - 2 - n_minus_m_ell0, k] = 2 * delta / k / data["rho"] ** ell0 * coefficient(data, m - 1, k - 1 - ell0) / 8
        
        bound_m_ell0 = arb(0)
        for k in range(ell0 + 1, ell0 + K + 2):
            for n in range(m - 2, m + 3):
                e_n_k_minus = min(0, L, n)
                e_n_k_plus = max(U, n)
                e_n_k = arb_mat(e_n_k_plus - e_n_k_minus + 1, k + 1)
                e_n_k[n - e_n_k_minus, k] = 1 / ( data["rho"] ** k )
                v_n_k, T_n_k = finite_inverse(data, e_n_k, k, e_n_k_minus, e_n_k_plus)
                bound_m_ell0 += data["rho"] ** k * abs(y_m_ell0[n - n_minus_m_ell0, k]) * (matrix_norm(A_fin * v_n_k) + T_n_k)
        high_bound = high_bound.max(bound_m_ell0)

    bound = period_bound.max(coefficient_bound).max(high_bound).upper()

    assert bound <= Z1_app, "Could not verify the prescribed bound Z1_app."
    
    return bound

def check_radius(data, constants, r):
    """
    Check the conditions for the prescribed radius r using the prescribed constants.
    """
    polynomial = (constants["Z0"] + (constants["Z1_inv"] + constants["Z1_app"] - 1) * r + constants["Z2"] * r ** 2 + constants["Z3"] * r ** 3)
    assert r > 0 and polynomial < 0, "The radii inequality failed."
    assert r < data["delta"], "Could not verify delta^{(ast)} > 0."

    norm_a0 = arb(0)
    for n in range(data["I"][0], data["I"][1] + 1):
        norm_a0 += abs(coefficient(data, n, 0))
    assert r < norm_a0.lower(), "Could not verify a^{(0)} is nontrivial."

def upper_decimal(value, digits=10):
    """
    Round an upper endpoint upward to the requested number of significant digits.
    This is only for displaying bounds.
    """
    # value.upper() = mantissa * 2 ** exponent
    mantissa, exponent = map(int, value.upper().man_exp())

    if exponent >= 0:
        numerator, denominator = mantissa << exponent, 1
    else:
        numerator, denominator = mantissa, 1 << (-exponent)

    # Convert the upper endpoint to a decimal string, rounding upward.
    with localcontext() as context:
        context.prec = digits
        context.rounding = ROUND_CEILING
        return str(Decimal(numerator) / Decimal(denominator))

if __name__ == "__main__":

    # Prescribed constants and radius used in the paper.
    prescribed_constants = {
        "Z0": "1e-6",
        "Z1_inv": "1e-13",
        "Z1_app": "0.52",
        "Z2": "3200",
        "Z3": "260",
    }
    prescribed_r = "1e-5"

    # Prescribe the precision we use in interval arithmetic.
    precision = 64
    ctx.prec = precision

    # Store prescribed constants as interval enclosures.
    constants = {name: arb(value) for name, value in prescribed_constants.items()}
    r = arb(prescribed_r)

    start = perf_counter()
    
    # Read the input data and run the checks.
    # directory = codes/section_2
    directory = Path(__file__).resolve().parent

    lines = [f"precision = {precision} bits", 
             f"Python {platform.python_version()}, NumPy {np.__version__}, python-flint {flint.__version__}"]
    results_path = directory / "results_orbit.txt"

    results_path.write_text("Verification started; not yet completed.\n")
    try:
        data = read_data(directory / "data.npz")
        lines += [f"I = {data['I']}, K = {data['K']}, L = {data['L']}, U = {data['U']}",
                  f"delta <= {upper_decimal(data['delta'], 17)}",
                  f"ell_0 = {data['ell0']}, dim(PX) = {data['dimension']}"]
        times = {}

        step = perf_counter()
        print("check_parameters", flush=True)
        check_parameters(data)
        times["check_parameters"] = perf_counter() - step
        lines.append("check_parameters: verified")

        step = perf_counter()
        print("check_z1_inv", flush=True)
        Z1_inv = check_z1_inv(data, constants["Z1_inv"])
        times["check_z1_inv"] = perf_counter() - step
        lines.append(f"check_z1_inv: {upper_decimal(Z1_inv)} <= {prescribed_constants['Z1_inv']}: verified")

        step = perf_counter()
        print("check_z0", flush=True)
        Z0 = check_z0(data, constants["Z0"])
        times["check_z0"] = perf_counter() - step
        lines.append(f"check_z0: {upper_decimal(Z0)} <= {prescribed_constants['Z0']}: verified")

        step = perf_counter()
        print("check_z2_z3", flush=True)
        Z2, Z3 = check_z2_z3(data, constants["Z2"], constants["Z3"])
        times["check_z2_z3"] = perf_counter() - step
        lines.append(f"check_z2_z3: {upper_decimal(Z2)} <= {prescribed_constants['Z2']}, "
                     f"{upper_decimal(Z3)} <= {prescribed_constants['Z3']}: verified")

        step = perf_counter()
        print("check_z1_app", flush=True)
        Z1_app = check_z1_app(data, constants["Z1_app"])
        times["check_z1_app"] = perf_counter() - step
        lines.append(f"check_z1_app: {upper_decimal(Z1_app)} <= {prescribed_constants['Z1_app']}: verified")

        step = perf_counter()
        print("check_radius", flush=True)
        check_radius(data, constants, r)
        times["check_radius"] = perf_counter() - step
        lines += ["check_radius: verified", f"r = {prescribed_r}"]

        lines.append("Run times (seconds):")
        for name, seconds in times.items():
            lines.append(f"  {name}: {seconds:.6f}")
        lines.append(f"  total, including input: {perf_counter() - start:.6f}")
        lines.append("All inequalities verified.")

    except Exception as error:
        lines.append(f"Verification failed: {error}")
        results_path.write_text("\n".join(lines) + "\n")
        raise

    results_path.write_text("\n".join(lines) + "\n")
    print("\n".join(lines), flush=True)

==> anc/codes/section_3/README.md <==
# Computer-assisted verification for Section 3

This directory contains the code for the computer-assisted verification in Section 3.
The formulas and verification steps are described in the paper.

## Running the code

Run the following commands from this directory:

```sh
python -m pip install -r requirements.txt
python verify_contraction.py
```

The `__main__` block reads `approximation_file` from `../section_2/data.npz`.
It resolves `approximation_file` relative to `data.npz` and reads `I`, `K`, `delta`, and `a` from the Appendix A approximation.
The radius `r` must have been validated in Section 2 for the same approximation.

`verify_contraction.py` verifies the inequalities using interval arithmetic and writes the intermediate enclosures, final contraction bounds, verification results, and times to `results_contraction.txt`.
The report ends with `All inequalities verified.` on success.

To edit the parameters or working precision, change the values in the `__main__` block of `verify_contraction.py`.


==> anc/codes/section_3/requirements.txt <==
numpy==2.4.6
python-flint==0.9.0


==> anc/codes/section_3/results_contraction.txt <==
precision = 64 bits
Python 3.11.9, NumPy 2.4.6, python-flint 0.9.0
I = (-51, 21), K = 19
delta = [0.498407715063922008 +/- 2.64e-19]
J = 80, r_C = 2
matrix window = [-58, 27], dimension = 172
validated radius from Section 2: r = 1e-5
GOY: sampling indices = (-2, 2, 0, 1), p = 4
check_parameters: verified
check_invertibility of pi overline{cV}: verified
compute_eta: eta = [0.000364808622040665138 +/- 5.04e-22], verified < 1
compute_contraction_norm: final upper bound <= 0.8235928658, verified < 1
Sabra: sampling indices = (0, 2, 2), p = 5
check_parameters: verified
compute_phase_error: j0 = 9, epsilon_S = [0.000469787137637477918 +/- 4.41e-22]
check_invertibility of pi overline{cV}: verified
compute_eta: eta = [0.00161211491738649402 +/- 6.55e-21], verified < 1
compute_contraction_norm: final upper bound <= 0.9897477212, verified < 1
Run times (seconds):
  GOY check_parameters: 0.000262
  GOY check_invertibility: 0.000818
  GOY compute_eta: 0.000549
  GOY compute_contraction_norm: 45.480729
  Sabra check_parameters: 0.000219
  Sabra compute_phase_error: 0.000212
  Sabra check_invertibility: 0.000834
  Sabra compute_eta: 0.000154
  Sabra compute_contraction_norm: 45.809626
  GOY verification total: 45.482359
  Sabra verification total: 45.811045
  total, including input: 91.319367
All inequalities verified.


==> anc/codes/section_3/verify_contraction.py <==
# Interval arithmetic verification for Section 3.

from decimal import Decimal, ROUND_CEILING, localcontext
from pathlib import Path
from time import perf_counter
import platform
import numpy as np
import flint
from flint import arb, arb_mat, ctx

if not __debug__:
    raise RuntimeError("Verification requires assertions. Run Python without -O or -OO and unset PYTHONOPTIMIZE.")

def exact_float(value):
    """
    Return an interval enclosure of the input floating-point value.
    """
    numerator, denominator = float(value).as_integer_ratio()

    return arb(numerator) / arb(denominator)

def coefficient(data, n, k):
    """
    Return a_n^(k), extended by zero outside its support.
    """
    I_left, I_right = data["I"]
    if I_left <= n <= I_right and 0 <= k <= data["K"]:
        return data["a"][n - I_left][k]
    return arb(0)

def coordinate(data, n, a):
    """
    Real and imaginary parts are the first (a=1) and second (a=2) 
    coordinates of each shell.
    """
    return 2 * (n - data["n_min"]) + a - 1

def matrix_norm(matrix):
    """
    Compute the induced max-norm of a finite matrix.
    """
    result = arb(0)
    for i in range(matrix.nrows()):
        row_sum = arb(0)
        for j in range(matrix.ncols()):
            row_sum += abs(matrix[i, j])
        result = result.max(row_sum)
    return result

def check_parameters(data, model, indices, J, p, r_C, j0):
    """
    Check the required parameter conditions.
    """
    assert model in ("GOY", "Sabra"), "Selected model should be either GOY or Sabra."
    assert len(indices) == (4 if model == "GOY" else 3), "Incorrect number of sampling indices defining pi."
    for n in indices:
        assert data["n_minus"] <= n <= data["n_plus"], "A sampling index defining pi is outside the support of overline{a}."
    assert indices[0] != indices[1], "The real sampling indices defining pi must be distinct."
    if model == "GOY":
        assert indices[2] != indices[3], "The imaginary sampling indices defining pi must be distinct."
    else:
        assert 3 <= j0 <= data["n_plus"], "Could not verify 3 <= j0 <= I_plus."
    assert J >= 0 and p >= 1, "Could not verify J >= 0 and p >= 1."
    assert r_C > 1, "Could not verify r_{C} > 1."
    
def check_invertibility(data, model, indices):
    """
    Return interval enclosures of $overline{cV}$ and $pi overline{cV}$,
    and check that the enclosure of its determinant excludes zero.
    """
    cVbar = arb_mat(data["dimension"], len(indices))
    for n in range(data["n_minus"] - 1, data["n_plus"] + 2):
        nonlinear = (
            2 * coefficient(data, n - 1, 0) * coefficient(data, n - 2, 0)
            + coefficient(data, n + 1, 0) * coefficient(data, n - 1, 0) / 2
            - coefficient(data, n + 2, 0) * coefficient(data, n + 1, 0) / 4
        )
        cVbar[coordinate(data, n, 1), 0] = nonlinear
        cVbar[coordinate(data, n, 1), 1] = nonlinear - coefficient(data, n, 0)
        if model == "GOY":
            if n % 3 == 0:
                cVbar[coordinate(data, n, 2), 2] = -coefficient(data, n, 0)
                cVbar[coordinate(data, n, 2), 3] = -coefficient(data, n, 0)
            elif n % 3 == 1:
                cVbar[coordinate(data, n, 2), 2] = coefficient(data, n, 0)
            else:
                cVbar[coordinate(data, n, 2), 3] = coefficient(data, n, 0)
        else:
            cVbar[coordinate(data, n, 2), 2] = ( (arb(5).sqrt() + 1) / 2 ) ** n * coefficient(data, n, 0)
    picVbar = arb_mat(len(indices), len(indices))
    for i, n in enumerate(indices):
        # i=0, 1 corresponds to real mode => a=1
        # i=2, (3 for GOY) corresponds to imaginary mode => a=2
        a = 1 if i < 2 else 2
        for j in range(len(indices)):
            picVbar[i, j] = cVbar[coordinate(data, n, a), j]
    assert not picVbar.det().contains(0), "Could not verify that pi overline{cV} is invertible."
    return cVbar, picVbar

def compute_phase_error(data, r, j0):
    """
    Verify the Sabra tail condition and return an interval enclosure 
    of epsilon_S.
    """
    C_Q = arb(11) / 4
    max_sum_in_condition = arb(0)
    for n in range(j0 - 2, data["n_plus"] + 1):
        sum_in_condition = arb(0)
        for k in range(data["K"] + 1):
            sum_in_condition += abs(coefficient(data, n, k))
        max_sum_in_condition = max_sum_in_condition.max(sum_in_condition)
    
    assert C_Q * (1 + arb(5).sqrt()) / 2 * ( r + max_sum_in_condition ) <= 1, "Could not verify the Sabra tail condition."
    
    a0_tail = arb(0)
    for n in range(j0, data["n_plus"] + 1):
        a0_tail = a0_tail.max( ((1 + arb(5).sqrt()) / 2) ** n * abs(coefficient(data, n, 0)))
    return (((1 + arb(5).sqrt()) / 2) ** (j0 - 1) * r).max( 
        C_Q * ((1 + arb(5).sqrt()) / 2) ** (j0 + 1) * (r + max_sum_in_condition) ** 2 
        + a0_tail )

def compute_eta(data, model, picVbar, r, epsilon_S):
    """
    Return an interval enclosure of eta, and check eta < 1.
    """
    inverse = picVbar.inv()
    C_Q = arb(11) / 4
    norm_a0 = arb(0)
    for n in range(data["I"][0], data["I"][1] + 1):
        norm_a0 = norm_a0.max(abs(coefficient(data, n, 0)))
    epsilon_V = (1 + 2 * C_Q * (2 * norm_a0 + r)) * r
    if model == "GOY":
        epsilon_V += 2 * r
    else:
        epsilon_V += epsilon_S
    eta = matrix_norm(inverse) * epsilon_V
    assert eta < 1, "Could not verify eta < 1."
    return eta

def compute_contraction_norm(data, model, indices, cVbar, picVbar, eta, J, p, r_C, r):
    """
    Compute the interval enclosure of ||overline{widetilde{M}}^{p}|| 
    + epsilon_{widetilde{M}, p}.
    Return an upper endpoint, and check that it is strictly less than 1.
    """

    dimension = data["dimension"]

    K = data["K"]
    delta = data["delta"]

    # DNa[k] stores DN(a^{(k)}).
    DNa = []

    # DN(a^(k)) has both input and output support in [n_minus-2, n_plus+2].
    for k in range(K + 1):
        DNak = arb_mat(dimension, dimension)
        for n in range(data["n_minus"] - 2, data["n_plus"] + 3):
            for m in range(data["n_minus"] - 2, data["n_plus"] + 3):
                value = arb(0)
                if m == n - 2:
                    value = 2 * coefficient(data, n - 1, k)
                elif m == n - 1:
                    value = 2 * coefficient(data, n - 2, k) + coefficient(data, n + 1, k) / 2
                elif m == n + 1:
                    value = coefficient(data, n - 1, k) / 2 - coefficient(data, n + 2, k) / 4
                elif m == n + 2:
                    value = -coefficient(data, n + 1, k) / 4
                
                imag_value = value
                if model == "GOY":
                    imag_value = -value
                elif m == n - 1:
                    imag_value = 2 * coefficient(data, n - 2, k) - coefficient(data, n + 1, k) / 2
                elif m == n + 1:
                    imag_value = coefficient(data, n - 1, k) / 2 + coefficient(data, n + 2, k) / 4
                DNak[coordinate(data, n, 1), coordinate(data, m, 1)] = value
                DNak[coordinate(data, n, 2), coordinate(data, m, 2)] = imag_value
        DNa.append(DNak)

    identity = arb_mat(dimension, dimension)
    for i in range(dimension):
        identity[i, i] = 1

    # Xi[j] stores overline{Xi}^{(j)}.
    # Mbar at this point only computes \sum_{j=0}^{J}\overline{\Xi}^{(j)}.
    Xi = [identity]
    Mbar = identity
    for j in range(J):
        Xij = arb_mat(dimension, dimension)
        for k in range(min(j, K) + 1):
            Xij += DNa[k] * Xi[j - k]
        Xij *= delta / (j + 1)
        Xi.append(Xij)
        Mbar = Mbar + Xij

    # R^{-1} shifts by one to the left.
    left_shift = arb_mat(dimension, dimension)
    for n in range(data["n_min"], data["n_max"]):
        for a in (1, 2):
            left_shift[coordinate(data, n, a), coordinate(data, n + 1, a)] = 1   
    # Compute \overline{M}.
    Mbar = (-delta).exp() * left_shift * Mbar

    # pi extracts the sampled coordinates.
    pi = arb_mat(len(indices), dimension)
    sampled_indices = []
    for j, n in enumerate(indices):
        a = 1 if j < 2 else 2
        sampled_indices.append((n, a))
        pi[j, coordinate(data, n, a)] = 1

    inverse = picVbar.inv()
    Pibar = cVbar * inverse * pi

    Mtildebar = (identity - Pibar) * Mbar

    # The norm of \overline{M}.
    Mbar_norm = matrix_norm(Mbar).max((-delta).exp())

    # The norm of I-\overline{\Pi}.
    IminusPibar_norm = matrix_norm(identity - Pibar).max(arb(1))

    # The norms of the powers of \overline{\widetilde{M}}.
    Mtildebar_norms = [arb(1)]
    Mtildebar_power = identity
    for j in range(1, p + 1):
        Mtildebar_power = Mtildebar * Mtildebar_power
        power_norm = (-j * delta).exp()
        for n in range(data["n_minus"] - j - 2, data["n_plus"] + 2):
            for a in (1, 2):
                row_sum = arb(0)
                for m in range(data["n_minus"] - 2, data["n_plus"] + j + 2):
                    for b in (1, 2):
                        if (m, b) not in sampled_indices:
                            row_sum += abs(Mtildebar_power[coordinate(data, n, a), coordinate(data, m, b)])
                power_norm = power_norm.max(row_sum)
        Mtildebar_norms.append(power_norm)

    # Compute \epsilon_{\Pi}.
    assert 0 <= eta < 1, "The supplied eta bound must lie in [0,1)."
    epsilon_Pi = eta / (1 - eta) * IminusPibar_norm

    # Compute \Lambda, \epsilon_{var}.
    Lambda = arb(0)
    for k in range(K + 1):
        DNak_norm = matrix_norm(DNa[k])
        Lambda += DNak_norm * delta

    C_Q = arb(11) / 4
    epsilon_var = r / delta * Lambda + 2 * arb(2).sqrt() * C_Q * (delta + r) * r

    # Compute \epsilon_{T}.
    Taylor_exponent = arb(0)
    for k in range(K + 1):
        DNak_norm = matrix_norm(DNa[k])
        Taylor_exponent += DNak_norm * delta * r_C ** (k + 1) / (k + 1) 
    
    epsilon_T = Taylor_exponent.exp() / (r_C ** (J + 1) * (1 - 1 / r_C))
    
    # Compute \epsilon_{M}.
    epsilon_M = (-delta + r).exp() * (epsilon_var * (Lambda + epsilon_var).exp() + r * Lambda.exp()) + (-delta).exp() * epsilon_T

    # Compute \epsilon_{\widetilde{M}}.
    epsilon_Mtilde = epsilon_Pi * (Mbar_norm + epsilon_M) + IminusPibar_norm * epsilon_M

    # Compute \epsilon_{\widetilde{M}, p} recursively.
    epsilon_Mtilde_p = [arb(0)]
    for q in range(1, p + 1):
        error_sum = arb(0)
        for j in range(q):
            error_sum += Mtildebar_norms[q - 1 - j] * (Mtildebar_norms[j] + epsilon_Mtilde_p[j])
        epsilon_Mtilde_p.append(epsilon_Mtilde * error_sum)

    bound = (Mtildebar_norms[p] + epsilon_Mtilde_p[p]).upper()
    assert bound < 1, "Could not verify contraction."
    return bound

def upper_decimal(value, digits=10):
    """
    Round an upper endpoint upward to the requested number of significant digits.
    This is only for displaying bounds.
    """
    # value = mantissa * 2 ** exponent
    mantissa, exponent = map(int, value.man_exp())

    if exponent >= 0:
        numerator, denominator = mantissa << exponent, 1
    else:
        numerator, denominator = mantissa, 1 << (-exponent)

    # Convert the upper endpoint to a decimal string, rounding upward.
    with localcontext() as context:
        context.prec = digits
        context.rounding = ROUND_CEILING
        return str(Decimal(numerator) / Decimal(denominator))

if __name__ == "__main__":

    # Model, sampling indices, and power p.
    models = (("GOY", (-2, 2, 0, 1), 4), ("Sabra", (0, 2, 2), 5))
    
    J = 80
    prescribed_r_C = "2"

    # The validated radius from Section 2 and $j_{0}$ for Sabra.
    prescribed_r = "1e-5"
    j0 = 9

    # Prescribe the precision we use in interval arithmetic.
    precision = 64
    ctx.prec = precision
    r_C = arb(prescribed_r_C)
    r = arb(prescribed_r)

    start = perf_counter()

    # codes/section_3
    directory = Path(__file__).resolve().parent
    lines = [f"precision = {precision} bits",
             f"Python {platform.python_version()}, NumPy {np.__version__}, python-flint {flint.__version__}"]
    results_path = directory / "results_contraction.txt"

    results_path.write_text("Verification started; not yet completed.\n")
    try:
        # Read the same approximation used in Section 2.
        data_path = directory / "../section_2/data.npz"
        data_directory = data_path.resolve().parent
        data = {}

        with np.load(data_path) as saved:
            approximation_path = data_directory / str(saved["approximation_file"].item())

        with np.load(approximation_path) as approximation:
            data["I"] = (int(approximation["I"][0]), int(approximation["I"][1]))
            data["K"] = int(approximation["K"])
            data["delta"] = exact_float(approximation["delta"])
            data["a"] = [[exact_float(value) for value in row] for row in approximation["a"]]

        data["n_minus"], data["n_plus"] = data["I"]

        # This window contains all rows and columns needed for the 
        # finite formulas for \overline{\widetilde{M}}^{j} (1 \le j \le p).
        max_p = max(p for model, indices, p in models)
        data["n_min"] = data["n_minus"] - max_p - 2
        data["n_max"] = data["n_plus"] + max_p + 1
        data["dimension"] = 2 * (data["n_max"] - data["n_min"] + 1)

        lines += [f"I = {data['I']}, K = {data['K']}",
                  f"delta = {data['delta']}",
                  f"J = {J}, r_C = {prescribed_r_C}",
                  f"matrix window = [{data['n_min']}, {data['n_max']}], dimension = {data['dimension']}",
                  f"validated radius from Section 2: r = {prescribed_r}"]
        times = {}

        for model, indices, p in models:
            lines += [f"{model}: sampling indices = {indices}, p = {p}"]
            step = perf_counter()
            print(model, "check_parameters", flush=True)
            check_parameters(data, model, indices, J, p, r_C, j0)
            times[model + " check_parameters"] = perf_counter() - step
            lines.append("check_parameters: verified")

            # In GOY case, \epsilon_{S} = None.
            epsilon_S = None
            if model == "Sabra":
                step = perf_counter()
                print(model, "compute_phase_error", flush=True)
                epsilon_S = compute_phase_error(data, r, j0)
                times[model + " compute_phase_error"] = perf_counter() - step
                lines.append(f"compute_phase_error: j0 = {j0}, epsilon_S = {epsilon_S}")

            step = perf_counter()
            print(model, "check_invertibility", flush=True)
            cVbar, picVbar = check_invertibility(data, model, indices)
            times[model + " check_invertibility"] = perf_counter() - step
            lines += ["check_invertibility of pi overline{cV}: verified"]

            step = perf_counter()
            print(model, "compute_eta", flush=True)
            eta = compute_eta(data, model, picVbar, r, epsilon_S)
            times[model + " compute_eta"] = perf_counter() - step
            lines.append(f"compute_eta: eta = {eta}, verified < 1")

            step = perf_counter()
            print(model, "compute_contraction_norm", flush=True)
            bound = compute_contraction_norm(data, model, indices, cVbar, picVbar, eta, J, p, r_C, r)
            times[model + " compute_contraction_norm"] = perf_counter() - step
            lines.append(f"compute_contraction_norm: final upper bound <= {upper_decimal(bound)}, verified < 1")
            
        lines.append("Run times (seconds):")
        for name, seconds in times.items():
            lines.append(f"  {name}: {seconds:.6f}")
        for model, *_ in models:
            subtotal = sum( seconds for name, seconds in times.items() if name.startswith(model + " ") )
            lines.append(f"  {model} verification total: {subtotal:.6f}")
        lines.append(f"  total, including input: {perf_counter() - start:.6f}")
        lines.append("All inequalities verified.")

    except Exception as error:
        lines.append(f"Verification failed: {error}")
        results_path.write_text("\n".join(lines) + "\n")
        raise

    results_path.write_text("\n".join(lines) + "\n")
    print("\n".join(lines), flush=True)

